Mixed finite element methods for elliptic obstacle problems

Mixed variational formulations for the first-order system of the elastic membrane obstacle problem and the second-order system of the Kirchhoff--Love plate obstacle problem are proposed. The force exerted by the rigid obstacle is included as a new unknown. A priori and a posteriori error estimates are derived for both obstacle problems. The a posteriori error estimates are based on conforming postprocessed solutions. Numerical experiments conclude this work.

==> data/exportDataToCSV.m <==
%% Export data to csv file for postprocessing with pgfplots

%% Example 1: Smooth solution u
clear
load ExampleSmooth_Theta100nE16384.mat

% export data
data2csv('ExamplePlateSmooth.dat','dofMIXED',dofMIXED','nE',nE','errU',errU','errM',errM','estMalt',estMalt',...
                                  'estG',sqrt(estViol.^2+estPenetration.^2)','estInf',sqrt(measureLambdaOmega.^2.*(maxTraceEst.^2+maxGminusUstar.^2))');


%% Example 2: Estimators
clear
load ExampleBrennerEtAl2017_73_Theta100nE12288.mat

data2csv('ExamplePlate2_unif.dat','dofMIXED',dofMIXED','nE',nE','estMalt',estMalt',...
                                  'estG',sqrt(estViol.^2+estPenetration.^2)','estInf',sqrt(measureLambdaOmega.^2.*(maxTraceEst.^2+maxGminusUstar.^2))');
% adaptive
load ExampleBrennerEtAl2017_73_Theta50nE9978.mat

data2csv('ExamplePlate2_adap.dat','dofMIXED',dofMIXED','nE',nE','estMalt',estMalt',...
                                  'estG',sqrt(estViol.^2+estPenetration.^2)','estInf',sqrt(measureLambdaOmega.^2.*(maxTraceEst.^2+maxGminusUstar.^2))');

%% Example 3: Estimators
clear
load ExamplePointObstacle_Theta100nE12288.mat

data2csv('ExamplePlate3_unif.dat','dofMIXED',dofMIXED','nE',nE','estMalt',estMalt',...
                                  'estG',sqrt(estViol.^2+estPenetration.^2)','estInf',sqrt(measureLambdaOmega.^2.*(maxTraceEst.^2+maxGminusUstar.^2))');
% adaptive
load ExamplePointObstacle_Theta50nE4734.mat

data2csv('ExamplePlate3_adap.dat','dofMIXED',dofMIXED','nE',nE','estMalt',estMalt',...
                                  'estG',sqrt(estViol.^2+estPenetration.^2)','estInf',sqrt(measureLambdaOmega.^2.*(maxTraceEst.^2+maxGminusUstar.^2))');

%% EXAMPLE 2 
clear

load Example2_mesh_nE857.mat
%*** write mesh
dlmwrite('ExamplePlate2_coo_00857.dat',coordinates,'delimiter','\t','precision',15);
dlmwrite('ExamplePlate2_ele_00857.dat',elements-1,'delimiter','\t','precision',15);

load Example2_mesh_nE1122.mat
%*** write mesh
dlmwrite('ExamplePlate2_coo_01122.dat',coordinates,'delimiter','\t','precision',15);
dlmwrite('ExamplePlate2_ele_01122.dat',elements-1,'delimiter','\t','precision',15);

load Example2_mesh_nE1714.mat
%*** write mesh
dlmwrite('ExamplePlate2_coo_01714.dat',coordinates,'delimiter','\t','precision',15);
dlmwrite('ExamplePlate2_ele_01714.dat',elements-1,'delimiter','\t','precision',15);

%% EXAMPLE 3
clear

load Example3_sol_nE582.mat
%*** write mesh
dlmwrite('ExamplePlate3_coo_00582.dat',coordinates,'delimiter','\t','precision',15);
dlmwrite('ExamplePlate3_ele_00582.dat',elements-1,'delimiter','\t','precision',15);

%*** standard
c1 = coordinates(elements(:,1),:);
c2 = coordinates(elements(:,2),:);
c3 = coordinates(elements(:,3),:);
%*** change from hierarchical basis to P1 nodal basis
xU = reshape(xU,3,size(elements,1))';
xU = [xU(:,1) xU(:,1)+xU(:,2) xU(:,1)+xU(:,3)];

%*** If xU is P0 function just use this:
%xU = repmat(xUP0,1,3); 

tmp1 = [c1(:,1)';c2(:,1)';c3(:,1)'];
tmp1 = tmp1(:);
tmp2 = [c1(:,2)';c2(:,2)';c3(:,2)'];
tmp2 = tmp2(:);
tmp3 = [xU(:,1)';xU(:,2)';xU(:,3)'];
tmp3 = tmp3(:);

xU = [tmp1 tmp2 tmp3];
dlmwrite('ExamplePlate3_sol_00582.dat',xU,'delimiter','\t','precision',15);

%*** mesh with 778 elements
clear

load Example3_sol_nE778.mat
%*** write mesh
dlmwrite('ExamplePlate3_coo_00778.dat',coordinates,'delimiter','\t','precision',15);
dlmwrite('ExamplePlate3_ele_00778.dat',elements-1,'delimiter','\t','precision',15);

%*** standard
c1 = coordinates(elements(:,1),:);
c2 = coordinates(elements(:,2),:);
c3 = coordinates(elements(:,3),:);
%*** change from hierarchical basis to P1 nodal basis
xU = reshape(xU,3,size(elements,1))';
xU = [xU(:,1) xU(:,1)+xU(:,2) xU(:,1)+xU(:,3)];

%*** If xU is P0 function just use this:
%xU = repmat(xUP0,1,3); 

tmp1 = [c1(:,1)';c2(:,1)';c3(:,1)'];
tmp1 = tmp1(:);
tmp2 = [c1(:,2)';c2(:,2)';c3(:,2)'];
tmp2 = tmp2(:);
tmp3 = [xU(:,1)';xU(:,2)';xU(:,3)'];
tmp3 = tmp3(:);

xU = [tmp1 tmp2 tmp3];
dlmwrite('ExamplePlate3_sol_00778.dat',xU,'delimiter','\t','precision',15);


